User-Customizable Transpilation of Scripting Languages

A transpiler converts code from one programming language to another. Many practical uses of transpilers require the user to be able to guide or customize the program produced from a given input program. This customizability is important for satisfying many application-specific goals for the produced code such as ensuring performance, readability, maintainability, compatibility, and so on. Conventional transpilers are deterministic rule-driven systems often written without offering customizability per user and per program. Recent advances in transpilers based on neural networks offer some customizability to users, e.g. through interactive prompts, but they are still difficult to precisely control the production of a desired output. Both conventional and neural transpilation also suffer from the "last mile" problem: they produce correct code on average, i.e., on most parts of a given program, but not necessarily for all parts of it. We propose a new transpilation approach that offers fine-grained customizability and reusability of transpilation rules created by others, without burdening the user to understand the global semantics of the given source program. Our approach is mostly automatic and incremental, i.e., constructs translation rules needed to transpile the given program as per the user's guidance piece-by-piece. We implement the transpiler as a tool called DuoGlot, which translates Python to Javascript programs, and evaluate it on the popular GeeksForGeeks benchmarks. DuoGlot achieves 90% translation accuracy and so it outperforms all existing translators, while it produces readable code. We evaluate DuoGlot on two additional benchmarks, containing more challenging and longer programs, and similarly observe improved accuracy.

==> code/plot_accuracy.py <==
from io import StringIO
import csv
import matplotlib
import matplotlib.pyplot as plt


scsv="""
rulecount,solved,accuracy
47,57,0.082
49,137,0.196
51,144,0.206
52,146,0.209
53,171,0.245
56,173,0.247
58,189,0.27
61,209,0.299
62,225,0.322
64,258,0.369
66,260,0.372
69,306,0.438
70,307,0.439
71,319,0.456
72,330,0.472
73,386,0.552
74,387,0.554
77,421,0.602
78,433,0.619
81,442,0.632
82,443,0.634
84,460,0.658
85,463,0.662
86,463,0.662
87,466,0.667
88,467,0.668
89,468,0.67
90,470,0.672
91,485,0.694
92,490,0.701
94,500,0.715
95,501,0.717
96,549,0.785
98,559,0.8
99,560,0.801
100,562,0.804
101,567,0.811
102,569,0.814
103,571,0.817
104,580,0.83
105,581,0.831
106,584,0.835
107,585,0.837
108,586,0.838
110,587,0.84
111,588,0.841
113,594,0.85
114,600,0.858
115,601,0.86
116,602,0.861
117,603,0.863
118,605,0.866
119,607,0.868
120,608,0.87
121,610,0.873
122,611,0.874
124,613,0.877
125,614,0.878
126,617,0.883
127,618,0.884
129,620,0.887
130,621,0.888
131,622,0.89
132,623,0.891
134,624,0.893
135,625,0.894
136,626,0.896
137,627,0.897
138,629,0.9
139,630,0.901
140,631,0.903
141,632,0.904"""

f = StringIO(scsv)
reader = csv.reader(f, delimiter=',')
x,y = [],[]
for row in reader:
    try:
        x.append( int(row[0]) )
        y.append( 100.0 * float(row[2] ) )
    except:
        pass   



plt.fill_between(x,y, color='#5584AC', edgecolor='#22577E' )

#plt.suptitle('Accuracy of translated benchmarks',fontsize=15)

plt.xlim([0, max(x)])
plt.ylim([0, 100])
#plt.xlabel('Number of rules', fontsize=15)
plt.ylabel('Accuracy (%)', fontsize=15)



plt.subplots_adjust(top=0.95,bottom=0.15)

#plt.show()
fig = plt.gcf()
fig.text(0.5, 0.03, 'Number of rules', ha='center', va='center', fontsize=15)
fig.set_size_inches( 6, 3 )
fig.savefig('accuracy.png', dpi=300)

==> code/plot_rules.py <==
from io import StringIO
import csv
import matplotlib
import matplotlib.pyplot as plt


scsv="""
used,ruleid
632,76
632,75
632,39
632,11
632,0
603,12
587,22
575,44
495,6
488,10
410,5
380,62
367,9
344,38
330,24
306,14
291,28
237,2
215,50
164,49
162,27
144,18
120,17
114,19
113,48
109,45
83,80
75,70
75,69
70,129
67,71
63,74
61,133
60,127
60,101
59,84
58,46
56,42
45,20
43,137
43,40
38,103
33,126
33,82
31,111
29,16
29,15
26,79
25,51
22,106
21,72
21,68
19,130
18,121
18,109
17,7
15,52
15,47
14,138
13,67
12,89
12,13
11,112
11,25
11,8
10,114
10,92
10,23
9,78
9,54
7,100
7,32
6,110
6,102
6,98
6,86
6,77
6,61
6,29
5,94
5,57
5,1
4,117
4,91
4,83
4,56
4,33
3,132
3,124
3,116
3,113
3,87
3,81
3,63
3,55
3,35
3,30
2,128
2,118
2,107
2,97
2,85
2,73
2,60
2,58
2,37
2,36
2,34
2,26
1,141
1,140
1,139
1,136
1,135
1,134
1,131
1,125
1,123
1,122
1,120
1,119
1,115
1,108
1,105
1,104
1,99
1,96
1,95
1,93
1,90
1,88
1,66
1,65
1,64
1,53
1,43
1,41
1,31
1,4
1,3"""

f = StringIO(scsv)
reader = csv.reader(f, delimiter=',')
x,y = [],[]
for row in reader:
    try:
        y.append( int(row[0]) )
    except:
        pass   

x = list(range(1,1+len(y)))

split_point = 19
y1 = [v for v in y if v >= split_point]
y2 = [v for v in y if v <  split_point]

x1 = x[0:len(y1)]
x2 = x[len(y1):]

fig, (ax1, ax2) = plt.subplots(1, 2)

P = 3
tic = [P*x for x in range(max(y2)//P + 1) ]
#ax2.set_yticklabels([4*x for x in range(max(y2)//4 + 1) ])
ax2.set_yticks(tic)

ax1.bar(x1,y1,color='#5584AC')
ax2.bar(x2,y2,color='#5584AC')

#plt.suptitle('Distribution of rules across benchmarks',fontsize=15)
fig.text(0.5, 0.03, 'Rule id (sorted) ', ha='center', va='center', fontsize=15)
fig.text(0.03, 0.5, 'Used in benchmarks', ha='center', va='center', rotation='vertical', fontsize=15)

plt.subplots_adjust(top=0.95,bottom=0.15)

fig = plt.gcf()
fig.set_size_inches( 7, 3 )
fig.savefig('rules.png', dpi=300)


